CheckedCBox: Type Directed Program Partitioning with Checked C for Incremental Spatial Memory Safety

Spatial memory safety violation is still a major issue for C programs. Checked-C is a safe dialect of C and extends it with Checked pointer types and annotations that guarantee spatial memory safety in a backward-compatible manner, allowing the mix of checked pointers and regular (unchecked) pointer types. However, unchecked code vulnerabilities can violate the checked code's spatial safety guarantees. We present CheckedCBox, which adds a flexible, type-directed program partitioning mechanism to Checked-C, by enhancing the Checked-C type system with tainted types that enable flexible partitioning of the program into checked and unchecked regions, in a manner such that unchecked region code does not affect the spatial safety in the checked region. We formalize our type system and prove the non-crashing and non-exposure properties of a well-typed CheckedCBox program. We implemented CheckedCBox in a configurable manner, which enables us to use existing sandbox mechanisms (eg WebAssembly) to execute programs. Consequently, in doing so, CheckedCBox has prevented four known vulnerabilities by efficiently partitioning the program.

==> examples/MirrorExample.c <==
/* JSON Value API */
_Mirror JSON_Value_Type json_value_get_type  
      (_TPtr<const TJSON_Value> value) {
    return value ? value->type : JSONError;
}

==> examples/callback_mechanism_sample_after_checkmate.c <==
#include <string_tainted.h>

_Callback _TPtr<char> StringAuth(_TPtr<const char> input , size_t len) {
   ...
   //complex Function Body
   ...
}

/*
 * CheckMate Inserted Callback Registration
 */

void registerCallback_StringAuth(void){
    //callback function signature {ret <- int, arg_1 <- int, arg_2 <- long}
    int ret_param_types[] = {0, 0, 1}; 
    // 2 <- arg count, 1 <- ret count 
    __StringAuth__C_ = _SBXREG_((void*)_T_StringAuth,2,1, ret_param_types);
}

/*
 * CheckMate Inserted Trampoline for Directing Callbacks from WASM sandbox
 */

unsigned int _T_StringAuth(unsigned sandbox,
                                 unsigned int arg_1,
                                 unsigned long int arg_2) {
    return StringAuth(arg_1, (size_t)arg_2);
}

_Tainted _TPtr<char> StringProc(_TPtr<_TPtr<const char>> string,
_TPtr<_TPtr<char>(_TPtr<const char> input, size_t len)>StringAuth) {
	
   // StringAuth as a function ptr arg is only used as a 
   //_Callback signature to CheckMate and for type-checker
   return w2c_StringProc(_SBX_(), (unsigned int)string, __StringAuth__C_);
}

_Mirror int isStringMatching(char* str1 : itype (_Ptr<char>),
                char* str2 : itype(_Ptr<char>))
{
  ...
  //complex Function body
  /*
   * "_Mirror" restricts access to global data
   *
   * Since "_Mirror" functions are locally replicated in both
   * checked and unchecked regions, they have no restriction on
   * type signature and callees.
   */
  ...
}



==> examples/callback_mechanism_sample_after_checkmate_tainted.c <==
// CheckMate inserts headers

char * StringProc(const char * string,
char * (*StringAuth)(const char * input,size_t len)) {
  ...
  //Complex code definition converted to generic-C
  ...
  strncpy(local_str, user_input[i], len); //CheckMate modified 
  ...
  return StringAuth(one_past_start, string_len);
}

int isStringMatching(char* str1 ,
                char* str2)
{
  ...
  //complex Function body
  ...
}



==> examples/callback_mechanism_sample_before_checkmate.c <==
#include <string_tainted.h> //tainted wrapper of STDLIB string.h
...

_Callback _TPtr<char> StringAuth(_TPtr<const char> input , size_t len) {
  ...
  //complex Function Body
  /*
  "_Callback" allows access to global checked data
  
  "_Callback" restricts function signature to
  only contain pointers of Tainted type
  Since Callbacks execute in checked region, they have no 
  restrictions on callees.
  */
  ...
}

_Tainted _TPtr<char> StringProc(_TPtr<_TPtr<const char>> user_input,
_TPtr<_TPtr<char>(_TPtr<const char> input, size_t len)>StringAuth) {
  ...
  //complex Function Body	
  
   /*
   "_Tainted" restricts access to global data 
   
   "_Tainted" restricts function signature to 
   only contain pointers of Tainted type 
  
   Since "_Tainted" functions are destined to execute in unchecked
   region, callees of this function must be "_Mirror", "_Callback" or 
   "_Tainted" qualified. 
  */
  ...
  t_strncpy(local_str, user_input[i], len); // tainted wrapper for strncpy
  ...
  return StringAuth(one_past_start, string_len);
}

_Mirror int isStringMatching(char* str1 : itype (_Ptr<char>), 
		char* str2 : itype(_Ptr<char>))
{
  ...
  //complex Function body
  /*
   * "_Mirror" restricts access to global data
   * 
   * Since "_Mirror" functions are locally replicated in both 
   * checked and unchecked regions, they have no restriction on 
   * type signature and callees.
   */
  ...
}


==> examples/orig3.c <==
int process_req2(char *msg, size_t m_l) {
 size_t i = 0, j = 0;
 int rc = -1;
 char anum[MAX_MSG_SIZE] = {0};
 if (msg) {
  while(i < m_l && j < MAX_MSG_SIZE-1) {
   ...
   if (isalnum(msg[i]))
    anum[j++] = msg[i]; 
   i++;
  }
   rc = process_data(anum);
 }
 return rc;
}


==> examples/originalprogram.c <==
size_t read_msg(int sock_fd, char *msg, size_t sz) {
 size_t nr;
 nr = read(sock_fd, (void*)msg, sz);
 ...
 // complex code
 return nr;
}

int process_req1(char *msg, size_t m_l) {
 int rc = -1;
 //complex code
 if (m_l > MIN_SIZE) {
   //complex code
   sscanf(msg, "%d", &i);
   msg[i] = ...
 }
 //complex code
 return rc;
}

int process_req2(char *msg, size_t m_l) {
 size_t i = 0, j = 0;
 int rc = -1;
 char anum[MAX_MSG_SIZE] = {0};
 if (msg) {
  while(i < m_l && j < MAX_MSG_SIZE-1) {
   ...
   if (isalnum(msg[i]))
    anum[j++] = msg[i]; 
   i++;
  }
   rc = process_data(anum);
 }
 return rc;
}

int handle_request(int sock_fd) {
 char buff[MAX_MSG_SIZE];
 int rc = -1;
 size_t r_len;
 r_len = read_msg(sock_fd, buff, MAX_MSG_SIZE);
 if (r_len > 0) {
  switch(buff[0]) {
   case REQ1: 
    rc = process_req1(buff, r_len); 
    break;
   case REQ2: 
    rc = process_req2(buff, r_len); 
    break;
   ...
  }
 }
 return rc;
}

void server_loop(int sock_fd) {
 unsigned b_z;
 struct queue *q;
 ...
 while(1) {
  ...
  p = malloc(sizeof(struct queue) * b_z);
  ...
  if (handle_request(sock_fd)) {
    ...  
  }
 }
}

